The sporadic group Co3, Hauptmodul and Belyi map

We calculate the hauptmodul and Belyi map of a genus zero subgroup of the modular group defined via a canonical homomorphism by the Conway group group Co3. Our main result is the Belyi map and its field of definition.

==> anc/check_belyi_map.sage <==
p3_a = load('p3_a')
p3_b = load('p3_b')

pc_7 = load('pc_7')
pc_1 = load('pc_1')

p2_a = load('p2_a')
p2_b = load('p2_b')
p2_1 = load('p2_1')

def check_belyi():
    d = (p3_a*p3_b)^3-p2_1*(p2_a*p2_b)^2-1728*pc_7^7*pc_1
    return d

